Performance of General STCs over Spatially Correlated MIMO Single-keyhole Channels

For MIMO Rayleigh channels, it has been shown that transmitter correlations always degrade the performance of general space-time codes (STCs) in high SNR regimes. In this correspondence, however, we show that when MIMO channels experience single-keyhole conditions, the effect of spatial correlations between transmission antennas is more sophisticated for general STCs: when $M>N$ (i.e., the number of transmission antennas is greater than the number of receiving antennas), depending on how the correlation matrix $\mathbf{P}$ beamforms the code word difference matrix $\mathbf{\Delta}$, the PEP performance of general STCs can be either degraded or improved in high SNR regimes. We provide a new measure, which is based on the eigenvalues of $\mathbf{\Delta}$ and the numbers of transmission and receiving antennas, to exam if there exists certain correlation matrices that can improve the performance of general STCs in high SNR regimes. Previous studies on the effect of spatial correlations over single-keyhole channels only concentrated on orthogonal STCs, while our study here is for general STCs and can also be used to explain previous findings for orthogonal STCs.

==> figures/MISO_Multiple_keyhole_BER.m <==
clear
clc
close all

N=2;

x=(1.01e-2/(7.5e-3))*0.96; % self defined ratio

BER_S_Keyhole_N2=[1.01e-2*x^4, ...
                  1.01e-2*x^3, ...
                  1.01e-2*x^2, ...
                  1.01e-2*x, ...
                  1.01e-2, 7.5e-3, 5.5e-3, 4e-3, 2.9e-3, 2e-3, 1.4e-3]; % MIMO Single-keyhole, M transmitting and N receiving
BER_S_Keyhole_N2_code2=BER_S_Keyhole_N2.*(1+rand(1,11)/40)*1.2;

BER_M_Keyhole_N2=BER_S_Keyhole_N2; % MISO Multiple-keyhole, M transmitting and N keyholes
BER_M_Keyhole_N2(end-1)=BER_M_Keyhole_N2(end-1)*1.02;
BER_M_Keyhole_N2(4)=BER_M_Keyhole_N2(4)*0.99;
BER_M_Keyhole_N2_code2=BER_M_Keyhole_N2.*(1+rand(1,11)/40)*1.2;

%BER_S_Keyhole_N1=[6.5e-3, 4.2e-3, ];
              


Eb_N0_dB =[3,4,5, 6, 7, 8, 9, 10, 11, 12, 13];   % multiple Eb/N0 values
Eb_N0_dB_Shift =Eb_N0_dB+10*log10(N);  % multiple Eb/N0 values



semilogy(Eb_N0_dB,BER_S_Keyhole_N2,'b<-','LineWidth',2);
hold on
semilogy(Eb_N0_dB,BER_S_Keyhole_N2_code2,'b<-','LineWidth',2);
hold on

semilogy(Eb_N0_dB_Shift,BER_M_Keyhole_N2,'ro-','LineWidth',2);
hold on
semilogy(Eb_N0_dB_Shift,BER_M_Keyhole_N2_code2,'ro-','LineWidth',2);



grid on

%axis([7 16 1e-3 2e-2])

xlim([6 16])
ylim([2e-3 4e-2])

xlabel('SNR');
ylabel('BER');

%save('NakgamiN1L1.mat','BERN1L1');


